MiM-ISTD: Mamba-in-Mamba for Efficient Infrared Small Target Detection

Recently, infrared small target detection (ISTD) has made significant progress, thanks to the development of basic models. Specifically, the models combining CNNs with transformers can successfully extract both local and global features. However, the disadvantage of the transformer is also inherited, i.e., the quadratic computational complexity to sequence length. Inspired by the recent basic model with linear complexity for long-distance modeling, Mamba, we explore the potential of this state space model for ISTD task in terms of effectiveness and efficiency in the paper. However, directly applying Mamba achieves suboptimal performances due to the insufficient harnessing of local features, which are imperative for detecting small targets. Instead, we tailor a nested structure, Mamba-in-Mamba (MiM-ISTD), for efficient ISTD. It consists of Outer and Inner Mamba blocks to adeptly capture both global and local features. Specifically, we treat the local patches as "visual sentences" and use the Outer Mamba to explore the global information. We then decompose each visual sentence into sub-patches as "visual words" and use the Inner Mamba to further explore the local information among words in the visual sentence with negligible computational costs. By aggregating the visual word and visual sentence features, our MiM-ISTD can effectively explore both global and local information. Experiments on NUAA-SIRST and IRSTD-1k show the superior accuracy and efficiency of our method. Specifically, MiM-ISTD is $8 \times$ faster than the SOTA method and reduces GPU memory usage by 62.2$\%$ when testing on $2048 \times 2048$ images, overcoming the computation and memory constraints on high-resolution infrared images.

==> mim_eccv/fig1.py <==
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D

# Example data for four different models
models_data = [
    ("PVT", 40.39, 15.39, 0.8515, 299.81),  # Handcrafted Model A
    ("Flatten Transformer", 67.48, 15.55, 0.9168, 282.57),  # Handcrafted Model B
    ("MaxVit", 46.29, 20.08, 0.9135, 480.79),  # NAS Model C
    ("P-Mamba", 23.49, 12.22, 0.9221, 183.37)   # NAS Model D
]

# Prepare the data for plotting
fps = [data[1] for data in models_data]
gpu_usage = [data[2] for data in models_data]
dice = [data[3] for data in models_data]
parameters = [data[4] for data in models_data]

# Set the bubble size. We multiply by a constant to scale the bubbles for better visualization
bubble_size = [params * 30 for params in parameters]  # Adjusted size for better visibility

# Define colors for each model
colors = ['gold', 'darkorange', 'green', 'blue']

# Adjust font sizes globally
plt.rcParams['font.size'] = 12  # Adjusts the default font size
plt.rcParams['axes.labelsize'] = 14  # Adjusts the font size for axes labels
plt.rcParams['axes.titlesize'] = 16  # Adjusts the font size for the title
plt.rcParams['xtick.labelsize'] = 12  # Adjusts the font size for the x ticks
plt.rcParams['ytick.labelsize'] = 12  # Adjusts the font size for the y ticks
plt.rcParams['legend.fontsize'] = 12  # Adjusts the font size for legends
plt.rcParams['figure.titlesize'] = 18  # Adjusts the font size for the figure title

# Create the 3D scatter plot
fig = plt.figure(figsize=(12, 9))
ax = fig.add_subplot(111, projection='3d')

# Plot each model's data as a bubble in the 3D scatter plot
for i in range(len(models_data)):
    ax.scatter(fps[i], gpu_usage[i], dice[i], s=bubble_size[i], color=colors[i], alpha=0.6)

# Labels and title
ax.set_xlabel('Inference Speed (ms)')
ax.set_ylabel('GPU Usage (G)')
ax.set_zlabel('Dice Score')

# Adjusting the view to be more informative
ax.view_init(elev=20., azim=-45)

# Adding a legend manually to avoid duplicate entries
legend_elements = [plt.Line2D([0], [0], marker='o', color='w', label='PVT',
                              markerfacecolor='gold', markersize=10),
                   plt.Line2D([0], [0], marker='o', color='w', label='Flatten Transformer',
                              markerfacecolor='darkorange', markersize=10),
                   plt.Line2D([0], [0], marker='o', color='w', label='MaxVit',
                              markerfacecolor='green', markersize=10),
                   plt.Line2D([0], [0], marker='o', color='w', label='P-Mamba',
                              markerfacecolor='blue', markersize=10)]
ax.legend(handles=legend_elements, loc='upper left')

# Adding an annotation for the bubble size
max_size = max(parameters)
max_model_name = [model[0] for model in models_data if model[4] == max_size][0]
p = ax.scatter([], [], [], s=max_size*30, color='grey', alpha=0.6)
ax.text2D(0.02, 0.02, f'Bubble size represents Parameters (M)\nLargest bubble ({max_size}M) is {max_model_name}',
          transform=ax.transAxes)

# Annotating each bubble with its model name
for i, (model_name, fps, gpu, dice, params) in enumerate(models_data):
    ax.text(fps, gpu, dice, model_name, size=10, zorder=1, color='k')

# Show the plot
plt.show()

